Improvement of the NOvA Near Detector Event Reconstruction and Primary Vertexing through the Application of Machine Learning Methods

The purpose of this work is to examine the application of a deep learning model in event reconstruction of neutrino interactions. The challenges faced in event reconstruction include the placement of an accurate primary neutrino interaction vertex which is used to support the particle track and prong algorithms. The result of accurate primary vertex ensures all particles involved in a neutrino interaction are included. We propose a regression-based Convolutional Neural Network (CNN) method to predict the primary vertex of a particle interaction. We show that with raw two-dimensional pixel map views as input, the regression-based CNN can predict the primary vertex in all three coordinates. This work is applied as part of the NOvA (NuMI Off-axis $\nu_e$ Appearance) near detector reconstruction efforts. The primary vertex predicted by the regression-based CNN model shows promising results for future applications. This deep learning method can be extended to secondary vertexing through a Kernel Density Estimate algorithm discussed in this work.

==> Images/results/x-plots/x-model-pred-plotter.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## RegCNN Model Prediction Results (X-Axis)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "##### Read Data from CSV"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import h5py\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_dir='D:\\\\research_data\\\\thesis\\\\model-results\\\\data\\\\x\\\\'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_qe_dir=data_dir+'x_model_predictions_qe.csv'\n",
    "data_res_dir=data_dir+'x_model_predictions_res.csv'\n",
    "data_dis_dir=data_dir+'x_model_predictions_dis.csv'\n",
    "data_cc_dir=data_dir+'x_model_predictions_cc.csv'\n",
    "data_nc_dir=data_dir+'x_model_predictions_nc.csv'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "reco_qe_dir=data_dir+'x_reco_qe.csv'\n",
    "reco_res_dir=data_dir+'x_reco_res.csv'\n",
    "reco_dis_dir=data_dir+'x_reco_dis.csv'\n",
    "reco_cc_dir=data_dir+'x_reco_cc.csv'\n",
    "reco_nc_dir=data_dir+'x_reco_nc.csv'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "reco_qe=pd.read_csv(reco_qe_dir,header=None)\n",
    "reco_qe.columns=['True X','Reco X']\n",
    "reco_res=pd.read_csv(reco_res_dir,header=None)\n",
    "reco_res.columns=['True X','Reco X']\n",
    "reco_dis=pd.read_csv(reco_dis_dir,header=None)\n",
    "reco_dis.columns=['True X','Reco X']\n",
    "reco_cc=pd.read_csv(reco_cc_dir,header=None)\n",
    "reco_cc.columns=['True X','Reco X']\n",
    "reco_nc=pd.read_csv(reco_nc_dir,header=None)\n",
    "reco_nc.columns=['True X','Reco X']\n",
    "reco_full=pd.concat([reco_cc,reco_nc],axis=0)\n",
    "reco_full.columns=['True X','Reco X']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_qe=pd.read_csv(data_qe_dir,header=None)\n",
    "data_qe.columns=['True X','Model Predictions','Reco X']\n",
    "data_res=pd.read_csv(data_res_dir,header=None)\n",
    "data_res.columns=['True X','Model Predictions','Reco X']\n",
    "data_dis=pd.read_csv(data_dis_dir,header=None)\n",
    "data_dis.columns=['True X','Model Predictions','Reco X']\n",
    "data_cc=pd.read_csv(data_cc_dir,header=None)\n",
    "data_cc.columns=['True X','Model Predictions','Reco X']\n",
    "data_nc=pd.read_csv(data_nc_dir,header=None)\n",
    "data_nc.columns=['True X','Model Predictions','Reco X']\n",
    "data_full=pd.concat([data_cc,data_nc],axis=0)\n",
    "data_full.columns=['True X','Model Predictions','Reco X']"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plot Data"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "##### Density Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# quasi-elastic\n",
    "plt.figure(figsize=(8,8))\n",
    "true_vertex=data_qe['True X']\n",
    "plt.xlabel('True X Vertex (cm)')\n",
    "plt.ylabel('Model X Vertex (cm)')\n",
    "sns.kdeplot(data=data_qe,x='True X',y='Model Predictions',fill=True)\n",
    "plt.ylim(-250, 250)\n",
    "plt.xlim(-250, 250)\n",
    "plt.plot(true_vertex,true_vertex,'r',lw=1.0,ls='--')\n",
    "#plt.savefig('x-modelpred-true-kde.pdf')\n",
    "#plt.savefig('x-modelpred-true-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# resonance\n",
    "plt.figure(figsize=(8,8))\n",
    "true_vertex=data_res['True X']\n",
    "plt.xlabel('True X Vertex (cm)')\n",
    "plt.ylabel('Model X Vertex (cm)')\n",
    "sns.kdeplot(data=data_res,x='True X',y='Model Predictions',fill=True)\n",
    "plt.ylim(-250, 250)\n",
    "plt.xlim(-250, 250)\n",
    "plt.plot(true_vertex,true_vertex,'r',lw=1.0,ls='--')\n",
    "#plt.savefig('x-modelpred-true-kde.pdf')\n",
    "#plt.savefig('x-modelpred-true-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# deep in-elastic\n",
    "plt.figure(figsize=(8,8))\n",
    "true_vertex=data_dis['True X']\n",
    "plt.xlabel('True X Vertex (cm)')\n",
    "plt.ylabel('Model X Vertex (cm)')\n",
    "sns.kdeplot(data=data_dis,x='True X',y='Model Predictions',fill=True)\n",
    "plt.ylim(-250, 250)\n",
    "plt.xlim(-250, 250)\n",
    "plt.plot(true_vertex,true_vertex,'r',lw=1.0,ls='--')\n",
    "#plt.savefig('x-modelpred-true-kde.pdf')\n",
    "#plt.savefig('x-modelpred-true-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# cc\n",
    "plt.figure(figsize=(8,8))\n",
    "true_vertex=data_cc['True X']\n",
    "plt.xlabel('True X Vertex (cm)')\n",
    "plt.ylabel('Model X Vertex (cm)')\n",
    "sns.kdeplot(data=data_cc,x='True X',y='Model Predictions',fill=True)\n",
    "plt.ylim(-250, 250)\n",
    "plt.xlim(-250, 250)\n",
    "plt.plot(true_vertex,true_vertex,'r',lw=1.0,ls='--')\n",
    "#plt.savefig('x-modelpred-true-kde.pdf')\n",
    "#plt.savefig('x-modelpred-true-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# cc\n",
    "plt.figure(figsize=(8,8))\n",
    "true_vertex=data_nc['True X']\n",
    "plt.xlabel('True X Vertex (cm)')\n",
    "plt.ylabel('Model X Vertex (cm)')\n",
    "sns.kdeplot(data=data_nc,x='True X',y='Model Predictions',fill=True)\n",
    "plt.ylim(-250, 250)\n",
    "plt.xlim(-250, 250)\n",
    "plt.plot(true_vertex,true_vertex,'r',lw=1.0,ls='--')\n",
    "#plt.savefig('x-modelpred-true-kde.pdf')\n",
    "#plt.savefig('x-modelpred-true-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# full\n",
    "plt.figure(figsize=(8,8))\n",
    "true_vertex=data_full['True X']\n",
    "plt.xlabel('True X Vertex (cm)')\n",
    "plt.ylabel('Model X Vertex (cm)')\n",
    "sns.kdeplot(data=data_full,x='True X',y='Model Predictions',fill=True)\n",
    "plt.ylim(-250, 250)\n",
    "plt.xlim(-250, 250)\n",
    "plt.plot(true_vertex,true_vertex,'r',lw=1.0,ls='--')\n",
    "#plt.savefig('x-modelpred-true-kde.pdf')\n",
    "#plt.savefig('x-modelpred-true-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams.update({'font.size': 17})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x720 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#quasi elastic\n",
    "fig, ax = plt.subplots(nrows=1, ncols=2, figsize=(20, 10))\n",
    "true_vertex=data_qe['True X']\n",
    "true_reco_vertex=reco_qe['True X'][:len(data_qe)]\n",
    "sns.kdeplot(data=data_qe, x='True X', y='Model Predictions', fill=True,ax=ax[0])\n",
    "sns.kdeplot(data=reco_qe[:len(data_qe)], x='True X', y='Reco X',fill=True,ax=ax[1])\n",
    "\n",
    "ax[0].set(xlabel='True X Vertex (cm)',ylabel='Model X Vertex (cm)')\n",
    "ax[1].set(xlabel='True X Vertex (cm)',ylabel='Reco X Vertex (cm)')\n",
    "\n",
    "ax[0].set_ylim(-200, 200)\n",
    "ax[0].set_xlim(-200, 200)\n",
    "\n",
    "ax[1].set_xlim(-200, 200)\n",
    "ax[1].set_ylim(-200, 200)\n",
    "\n",
    "ax[0].plot(true_vertex,true_vertex,'r',lw=1.5,ls='--')\n",
    "ax[1].plot(true_reco_vertex,true_reco_vertex,'r',lw=1.5,ls='--')\n",
    "plt.savefig('x-qes-modelpred-true-vs-reco-kde.pdf')\n",
    "plt.savefig('x-qes-modelpred-true-vs-reco-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x720 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# resonance\n",
    "fig, ax = plt.subplots(nrows=1, ncols=2, figsize=(20, 10))\n",
    "true_vertex=data_res['True X']\n",
    "true_reco_vertex=reco_res['True X'][:len(data_res)]\n",
    "sns.kdeplot(data=data_res, x='True X', y='Model Predictions', fill=True,ax=ax[0])\n",
    "sns.kdeplot(data=reco_res[:len(data_res)], x='True X', y='Reco X',fill=True,ax=ax[1])\n",
    "\n",
    "ax[0].set(xlabel='True X Vertex (cm)',ylabel='Model X Vertex (cm)')\n",
    "ax[1].set(xlabel='True X Vertex (cm)',ylabel='Reco X Vertex (cm)')\n",
    "\n",
    "ax[0].set_ylim(-200, 200)\n",
    "ax[0].set_xlim(-200, 200)\n",
    "\n",
    "ax[1].set_xlim(-200, 200)\n",
    "ax[1].set_ylim(-200, 200)\n",
    "\n",
    "ax[0].plot(true_vertex,true_vertex,'r',lw=1.5,ls='--')\n",
    "ax[1].plot(true_reco_vertex,true_reco_vertex,'r',lw=1.5,ls='--')\n",
    "plt.savefig('x-res-modelpred-true-vs-reco-kde.pdf')\n",
    "plt.savefig('x-res-modelpred-true-vs-reco-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x720 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# deep inelastic\n",
    "fig, ax = plt.subplots(nrows=1, ncols=2, figsize=(20, 10))\n",
    "true_vertex=data_dis['True X']\n",
    "true_reco_vertex=reco_dis['True X'][:len(data_dis)]\n",
    "sns.kdeplot(data=data_dis, x='True X', y='Model Predictions', fill=True,ax=ax[0])\n",
    "sns.kdeplot(data=reco_dis[:len(data_dis)], x='True X', y='Reco X',fill=True,ax=ax[1])\n",
    "\n",
    "ax[0].set(xlabel='True X Vertex (cm)',ylabel='Model X Vertex (cm)')\n",
    "ax[1].set(xlabel='True X Vertex (cm)',ylabel='Reco X Vertex (cm)')\n",
    "\n",
    "ax[0].set_ylim(-200, 200)\n",
    "ax[0].set_xlim(-200, 200)\n",
    "\n",
    "ax[1].set_xlim(-200, 200)\n",
    "ax[1].set_ylim(-200, 200)\n",
    "\n",
    "ax[0].plot(true_vertex,true_vertex,'r',lw=1.5,ls='--')\n",
    "ax[1].plot(true_reco_vertex,true_reco_vertex,'r',lw=1.5,ls='--')\n",
    "plt.savefig('x-dis-modelpred-true-vs-reco-kde.pdf')\n",
    "plt.savefig('x-dis-modelpred-true-vs-reco-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x720 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# cc\n",
    "fig, ax = plt.subplots(nrows=1, ncols=2, figsize=(20, 10))\n",
    "true_vertex=data_cc['True X']\n",
    "true_reco_vertex=reco_cc['True X'][:len(data_cc)]\n",
    "sns.kdeplot(data=data_cc, x='True X', y='Model Predictions', fill=True,ax=ax[0])\n",
    "sns.kdeplot(data=reco_cc[:len(data_cc)], x='True X', y='Reco X',fill=True,ax=ax[1])\n",
    "\n",
    "ax[0].set(xlabel='True X Vertex (cm)',ylabel='Model X Vertex (cm)')\n",
    "ax[1].set(xlabel='True X Vertex (cm)',ylabel='Reco X Vertex (cm)')\n",
    "\n",
    "ax[0].set_ylim(-200, 200)\n",
    "ax[0].set_xlim(-200, 200)\n",
    "\n",
    "ax[1].set_xlim(-200, 200)\n",
    "ax[1].set_ylim(-200, 200)\n",
    "\n",
    "ax[0].plot(true_vertex,true_vertex,'r',lw=1.5,ls='--')\n",
    "ax[1].plot(true_reco_vertex,true_reco_vertex,'r',lw=1.5,ls='--')\n",
    "plt.savefig('x-cc-modelpred-true-vs-reco-kde.pdf')\n",
    "plt.savefig('x-cc-modelpred-true-vs-reco-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x720 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# nc\n",
    "fig, ax = plt.subplots(nrows=1, ncols=2, figsize=(20, 10))\n",
    "true_vertex=data_nc['True X']\n",
    "true_reco_vertex=reco_nc['True X'][:len(data_nc)]\n",
    "sns.kdeplot(data=data_nc, x='True X', y='Model Predictions', fill=True,ax=ax[0])\n",
    "sns.kdeplot(data=reco_nc[:len(data_nc)], x='True X', y='Reco X',fill=True,ax=ax[1])\n",
    "\n",
    "ax[0].set(xlabel='True X Vertex (cm)',ylabel='Model X Vertex (cm)')\n",
    "ax[1].set(xlabel='True X Vertex (cm)',ylabel='Reco X Vertex (cm)')\n",
    "\n",
    "ax[0].set_ylim(-200, 200)\n",
    "ax[0].set_xlim(-200, 200)\n",
    "\n",
    "ax[1].set_xlim(-200, 200)\n",
    "ax[1].set_ylim(-200, 200)\n",
    "\n",
    "ax[0].plot(true_vertex,true_vertex,'r',lw=1.5,ls='--')\n",
    "ax[1].plot(true_reco_vertex,true_reco_vertex,'r',lw=1.5,ls='--')\n",
    "plt.savefig('x-nc-modelpred-true-vs-reco-kde.pdf')\n",
    "plt.savefig('x-nc-modelpred-true-vs-reco-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x720 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# full\n",
    "fig, ax = plt.subplots(nrows=1, ncols=2, figsize=(20, 10))\n",
    "true_vertex=data_full['True X']\n",
    "true_reco_vertex=reco_full['True X'][:len(data_full)]\n",
    "sns.kdeplot(data=data_full, x='True X', y='Model Predictions', fill=True,ax=ax[0])\n",
    "sns.kdeplot(data=reco_full[:len(data_full)], x='True X', y='Reco X',fill=True,ax=ax[1])\n",
    "\n",
    "ax[0].set(xlabel='True X Vertex (cm)',ylabel='Model X Vertex (cm)')\n",
    "ax[1].set(xlabel='True X Vertex (cm)',ylabel='Reco X Vertex (cm)')\n",
    "\n",
    "ax[0].set_ylim(-200, 200)\n",
    "ax[0].set_xlim(-200, 200)\n",
    "\n",
    "ax[1].set_xlim(-200, 200)\n",
    "ax[1].set_ylim(-200, 200)\n",
    "\n",
    "ax[0].plot(true_vertex,true_vertex,'r',lw=1.5,ls='--')\n",
    "ax[1].plot(true_reco_vertex,true_reco_vertex,'r',lw=1.5,ls='--')\n",
    "plt.savefig('x-full-modelpred-true-vs-reco-kde.pdf')\n",
    "plt.savefig('x-full-modelpred-true-vs-reco-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "##### Delta Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# quasi elastic\n",
    "plt.figure(figsize=(5,10))\n",
    "plt.title('Quasielastic')\n",
    "plt.xlabel('Difference X True (cm)')\n",
    "plt.ylabel('Count')\n",
    "qe_delta_model=data_qe['True X']-data_qe['Model Predictions']\n",
    "qe_delta_reco=reco_qe['True X'][:len(qe_delta_model)]-reco_qe['Reco X'][:len(qe_delta_model)]\n",
    "qe_pred_mean=np.mean(qe_delta_model) # arithmetic mean of model predictions\n",
    "qe_reco_mean=np.mean(qe_delta_reco)\n",
    "qe_pred_rms=np.sqrt(np.absolute(np.mean(qe_delta_model))) # square root of the arithmetic \n",
    "qe_reco_rms=np.sqrt(np.absolute(np.mean(qe_delta_reco)))\n",
    "sns.histplot(data=qe_delta_model, element='step', fill=False,legend=True)\n",
    "sns.histplot(data=qe_delta_reco, element='step', fill=False,legend=True)\n",
    "#plt.ylim(0, 3500)\n",
    "plt.xlim(-150, 150)\n",
    "textstr = '\\n'.join((\n",
    "    r'Model Mean=%.3f' % (qe_pred_mean, ),\n",
    "    r'Model RMS=%.3f' % (qe_pred_rms, ),\n",
    "    r'Reco Mean=%.2f' % (qe_reco_mean, ),\n",
    "    r'Reco RMS=%.3f' % (qe_reco_rms, )))\n",
    "plt.legend(['Model Predictions','Reco X'])\n",
    "plt.text(36, 2835, textstr,fontsize=10, verticalalignment='top', bbox=dict(facecolor='none', edgecolor='grey'))\n",
    "plt.savefig('x-qes-diff-reco-true.pdf',fontsize=10)\n",
    "plt.savefig('x-qes-diff-reco-true.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# resonance\n",
    "plt.figure(figsize=(5,10))\n",
    "plt.title('Resonance State')\n",
    "plt.xlabel('Difference X True (cm)')\n",
    "plt.ylabel('Count')\n",
    "res_delta_model=data_res['True X']-data_res['Model Predictions']\n",
    "res_delta_reco=reco_res['True X'][:len(res_delta_model)]-reco_res['Reco X'][:len(res_delta_model)]\n",
    "res_pred_mean=np.mean(res_delta_model) # arithmetic mean of model predictions\n",
    "res_reco_mean=np.mean(res_delta_reco)\n",
    "res_pred_rms=np.sqrt(np.absolute(np.mean(res_delta_model))) # square root of the arithmetic \n",
    "res_reco_rms=np.sqrt(np.absolute(np.mean(res_delta_reco)))\n",
    "sns.histplot(data=res_delta_model, element='step', fill=False,legend=True)\n",
    "sns.histplot(data=res_delta_reco, element='step', fill=False,legend=True)\n",
    "#plt.ylim(0, 3500)\n",
    "plt.xlim(-150, 150)\n",
    "textstr = '\\n'.join((\n",
    "    r'Model Mean=%.3f' % (res_pred_mean, ),\n",
    "    r'Model RMS=%.3f' % (res_pred_rms, ),\n",
    "    r'Reco Mean=%.2f' % (res_reco_mean, ),\n",
    "    r'Reco RMS=%.3f' % (res_reco_rms, )))\n",
    "plt.legend(['Model Predictions','Reco X'])\n",
    "plt.text(36, 4055, textstr,fontsize=10, verticalalignment='top', bbox=dict(facecolor='none', edgecolor='grey'))\n",
    "plt.savefig('x-res-diff-reco-true.pdf',fontsize=10)\n",
    "plt.savefig('x-res-diff-reco-true.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# deep inelastic\n",
    "plt.figure(figsize=(5,10))\n",
    "plt.title('Deep Inelastic Scattering')\n",
    "plt.xlabel('Difference X True (cm)')\n",
    "plt.ylabel('Count')\n",
    "dis_delta_model=data_dis['True X']-data_dis['Model Predictions']\n",
    "dis_delta_reco=reco_dis['True X'][:len(dis_delta_model)]-reco_dis['Reco X'][:len(dis_delta_model)]\n",
    "dis_pred_mean=np.mean(dis_delta_model) # arithmetic mean of model predictions\n",
    "dis_reco_mean=np.mean(dis_delta_reco)\n",
    "dis_pred_rms=np.sqrt(np.absolute(np.mean(dis_delta_model))) # square root of the arithmetic \n",
    "dis_reco_rms=np.sqrt(np.absolute(np.mean(dis_delta_reco)))\n",
    "sns.histplot(data=dis_delta_model, element='step', fill=False,legend=True)\n",
    "sns.histplot(data=dis_delta_reco, element='step', fill=False,legend=True)\n",
    "#plt.ylim(0, 3500)\n",
    "plt.xlim(-150, 150)\n",
    "textstr = '\\n'.join((\n",
    "    r'Model Mean=%.3f' % (dis_pred_mean, ),\n",
    "    r'Model RMS=%.3f' % (dis_pred_rms, ),\n",
    "    r'Reco Mean=%.2f' % (dis_reco_mean, ),\n",
    "    r'Reco RMS=%.3f' % (dis_reco_rms, )))\n",
    "plt.legend(['Model Predictions','Reco X'])\n",
    "plt.text(36, 4095, textstr,fontsize=10, verticalalignment='top', bbox=dict(facecolor='none', edgecolor='grey'))\n",
    "plt.savefig('x-dis-diff-reco-true.pdf',fontsize=10)\n",
    "plt.savefig('x-dis-diff-reco-true.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# cc\n",
    "plt.figure(figsize=(5,10))\n",
    "plt.title('Charged-Current')\n",
    "plt.xlabel('Difference X True (cm)')\n",
    "plt.ylabel('Count')\n",
    "cc_delta_model=data_cc['True X']-data_cc['Model Predictions']\n",
    "cc_delta_reco=reco_cc['True X'][:len(cc_delta_model)]-reco_cc['Reco X'][:len(cc_delta_model)]\n",
    "cc_pred_mean=np.mean(cc_delta_model) # arithmetic mean of model predictions\n",
    "cc_reco_mean=np.mean(cc_delta_reco)\n",
    "cc_pred_rms=np.sqrt(np.absolute(np.mean(cc_delta_model))) # square root of the arithmetic \n",
    "cc_reco_rms=np.sqrt(np.absolute(np.mean(cc_delta_reco)))\n",
    "sns.histplot(data=cc_delta_model, element='step', fill=False,legend=True)\n",
    "sns.histplot(data=cc_delta_reco, element='step', fill=False,legend=True)\n",
    "#plt.ylim(0, 5500)\n",
    "plt.xlim(-150, 150)\n",
    "textstr = '\\n'.join((\n",
    "    r'Model Mean=%.3f' % (cc_pred_mean, ),\n",
    "    r'Model RMS=%.3f' % (cc_pred_rms, ),\n",
    "    r'Reco Mean=%.2f' % (cc_reco_mean, ),\n",
    "    r'Reco RMS=%.3f' % (cc_reco_rms, )))\n",
    "plt.legend(['Model Predictions','Reco X'])\n",
    "plt.text(36, 6125, textstr,fontsize=10, verticalalignment='top', bbox=dict(facecolor='none', edgecolor='grey'))\n",
    "plt.savefig('x-cc-diff-reco-true.pdf',fontsize=10)\n",
    "plt.savefig('x-cc-diff-reco-true.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# nc\n",
    "plt.figure(figsize=(5,10))\n",
    "plt.title('Neutral-Current')\n",
    "plt.xlabel('Difference X True (cm)')\n",
    "plt.ylabel('Count')\n",
    "nc_delta_model=data_nc['True X']-data_nc['Model Predictions']\n",
    "nc_delta_reco=reco_nc['True X'][:len(nc_delta_model)]-reco_nc['Reco X'][:len(nc_delta_model)]\n",
    "nc_pred_mean=np.mean(nc_delta_model) # arithmetic mean of model predictions\n",
    "nc_reco_mean=np.mean(nc_delta_reco)\n",
    "nc_pred_rms=np.sqrt(np.absolute(np.mean(nc_delta_model))) # square root of the arithmetic \n",
    "nc_reco_rms=np.sqrt(np.absolute(np.mean(nc_delta_reco)))\n",
    "sns.histplot(data=nc_delta_model, element='step', fill=False,legend=True)\n",
    "sns.histplot(data=nc_delta_reco, element='step', fill=False,legend=True)\n",
    "#plt.ylim(0, 3500)\n",
    "plt.xlim(-150, 150)\n",
    "textstr = '\\n'.join((\n",
    "    r'Model Mean=%.3f' % (nc_pred_mean, ),\n",
    "    r'Model RMS=%.3f' % (nc_pred_rms, ),\n",
    "    r'Reco Mean=%.2f' % (nc_reco_mean, ),\n",
    "    r'Reco RMS=%.3f' % (nc_reco_rms, )))\n",
    "plt.legend(['Model Predictions','Reco X'])\n",
    "plt.text(36, 5825, textstr,fontsize=10, verticalalignment='top', bbox=dict(facecolor='none', edgecolor='grey'))\n",
    "plt.savefig('x-nc-diff-reco-true.pdf',fontsize=10)\n",
    "plt.savefig('x-nc-diff-reco-true.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Overall Dataset\n",
    "plt.figure(figsize=(5,10))\n",
    "plt.title('Overall Dataset')\n",
    "plt.xlabel('Difference X True (cm)')\n",
    "plt.ylabel('Count')\n",
    "full_delta_model=data_full['True X']-data_full['Model Predictions']\n",
    "full_delta_reco=reco_full['True X'][:len(full_delta_model)]-reco_full['Reco X'][:len(full_delta_model)]\n",
    "full_pred_mean=np.mean(full_delta_model) # arithmetic mean of model predictions\n",
    "full_reco_mean=np.mean(full_delta_reco)\n",
    "full_pred_rms=np.sqrt(np.absolute(np.mean(full_delta_model))) # square root of the arithmetic \n",
    "full_reco_rms=np.sqrt(np.absolute(np.mean(full_delta_reco)))\n",
    "sns.histplot(data=res_delta_model, element='step', fill=False,legend=True)\n",
    "sns.histplot(data=res_delta_reco, element='step', fill=False,legend=True)\n",
    "#plt.ylim(0, 3500)\n",
    "plt.xlim(-300, 300)\n",
    "textstr = '\\n'.join((\n",
    "    r'Model Mean=%.3f' % (full_pred_mean, ),\n",
    "    r'Model RMS=%.3f' % (full_pred_rms, ),\n",
    "    r'Reco Mean=%.2f' % (full_reco_mean, ),\n",
    "    r'Reco RMS=%.3f' % (full_reco_rms, )))\n",
    "plt.legend(['Model Predictions','Reco X'])\n",
    "plt.text(70, 4055, textstr,fontsize=10, verticalalignment='top', bbox=dict(facecolor='none', edgecolor='grey'))\n",
    "plt.savefig('x-full-diff-reco-true.pdf',fontsize=10)\n",
    "plt.savefig('x-full-diff-reco-true.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Images/results/x-plots/y-model-pred-plotter.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## RegCNN Model Prediction Results (Y-Axis)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "##### Read Data from CSV"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import h5py\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_dir='D:\\\\research_data\\\\thesis\\\\model-results\\\\data\\\\y\\\\'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_qe_dir=data_dir+'y_model_predictions_qe.csv'\n",
    "data_res_dir=data_dir+'y_model_predictions_res.csv'\n",
    "data_dis_dir=data_dir+'y_model_predictions_dis.csv'\n",
    "data_cc_dir=data_dir+'y_model_predictions_cc.csv'\n",
    "data_nc_dir=data_dir+'y_model_predictions_nc.csv'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "reco_qe_dir=data_dir+'y_reco_qe.csv'\n",
    "reco_res_dir=data_dir+'y_reco_res.csv'\n",
    "reco_dis_dir=data_dir+'y_reco_dis.csv'\n",
    "reco_cc_dir=data_dir+'y_reco_cc.csv'\n",
    "reco_nc_dir=data_dir+'y_reco_nc.csv'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "reco_qe=pd.read_csv(reco_qe_dir,header=None)\n",
    "reco_qe.columns=['True Y','Reco Y']\n",
    "reco_res=pd.read_csv(reco_res_dir,header=None)\n",
    "reco_res.columns=['True Y','Reco Y']\n",
    "reco_dis=pd.read_csv(reco_dis_dir,header=None)\n",
    "reco_dis.columns=['True Y','Reco Y']\n",
    "reco_cc=pd.read_csv(reco_cc_dir,header=None)\n",
    "reco_cc.columns=['True Y','Reco Y']\n",
    "reco_nc=pd.read_csv(reco_nc_dir,header=None)\n",
    "reco_nc.columns=['True Y','Reco Y']\n",
    "reco_full=pd.concat([reco_cc,reco_nc],axis=0)\n",
    "reco_full.columns=['True Y','Reco Y']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_qe=pd.read_csv(data_qe_dir,header=None)\n",
    "data_qe.columns=['True Y','Model Predictions','Reco Y']\n",
    "data_res=pd.read_csv(data_res_dir,header=None)\n",
    "data_res.columns=['True Y','Model Predictions','Reco Y']\n",
    "data_dis=pd.read_csv(data_dis_dir,header=None)\n",
    "data_dis.columns=['True Y','Model Predictions','Reco Y']\n",
    "data_cc=pd.read_csv(data_cc_dir,header=None)\n",
    "data_cc.columns=['True Y','Model Predictions','Reco Y']\n",
    "data_nc=pd.read_csv(data_nc_dir,header=None)\n",
    "data_nc.columns=['True Y','Model Predictions','Reco Y']\n",
    "data_full=pd.concat([data_cc,data_nc],axis=0)\n",
    "data_full.columns=['True Y','Model Predictions','Reco Y']"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plot Data"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "##### Density Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# quasi-elastic\n",
    "plt.figure(figsize=(8,8))\n",
    "true_vertex=data_qe['True Y']\n",
    "plt.xlabel('True Y Vertex (cm)')\n",
    "plt.ylabel('Model Y Vertex (cm)')\n",
    "sns.kdeplot(data=data_qe,x='True Y',y='Model Predictions',fill=True)\n",
    "plt.ylim(-250, 250)\n",
    "plt.xlim(-250, 250)\n",
    "plt.plot(true_vertex,true_vertex,'r',lw=1.0,ls='--')\n",
    "#plt.savefig('x-modelpred-true-kde.pdf')\n",
    "#plt.savefig('x-modelpred-true-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# resonance\n",
    "plt.figure(figsize=(8,8))\n",
    "true_vertex=data_res['True Y']\n",
    "plt.xlabel('True Y Vertex (cm)')\n",
    "plt.ylabel('Model Y Vertex (cm)')\n",
    "sns.kdeplot(data=data_res,x='True Y',y='Model Predictions',fill=True)\n",
    "plt.ylim(-250, 250)\n",
    "plt.xlim(-250, 250)\n",
    "plt.plot(true_vertex,true_vertex,'r',lw=1.0,ls='--')\n",
    "#plt.savefig('x-modelpred-true-kde.pdf')\n",
    "#plt.savefig('x-modelpred-true-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# deep in-elastic\n",
    "plt.figure(figsize=(8,8))\n",
    "true_vertex=data_dis['True Y']\n",
    "plt.xlabel('True Y Vertex (cm)')\n",
    "plt.ylabel('Model Y Vertex (cm)')\n",
    "sns.kdeplot(data=data_dis,x='True Y',y='Model Predictions',fill=True)\n",
    "plt.ylim(-250, 250)\n",
    "plt.xlim(-250, 250)\n",
    "plt.plot(true_vertex,true_vertex,'r',lw=1.0,ls='--')\n",
    "#plt.savefig('x-modelpred-true-kde.pdf')\n",
    "#plt.savefig('x-modelpred-true-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# cc\n",
    "plt.figure(figsize=(8,8))\n",
    "true_vertex=data_cc['True Y']\n",
    "plt.xlabel('True Y Vertex (cm)')\n",
    "plt.ylabel('Model Y Vertex (cm)')\n",
    "sns.kdeplot(data=data_cc,x='True Y',y='Model Predictions',fill=True)\n",
    "plt.ylim(-250, 250)\n",
    "plt.xlim(-250, 250)\n",
    "plt.plot(true_vertex,true_vertex,'r',lw=1.0,ls='--')\n",
    "#plt.savefig('x-modelpred-true-kde.pdf')\n",
    "#plt.savefig('x-modelpred-true-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# cc\n",
    "plt.figure(figsize=(8,8))\n",
    "true_vertex=data_nc['True Y']\n",
    "plt.xlabel('True Y Vertex (cm)')\n",
    "plt.ylabel('Model Y Vertex (cm)')\n",
    "sns.kdeplot(data=data_nc,x='True Y',y='Model Predictions',fill=True)\n",
    "plt.ylim(-250, 250)\n",
    "plt.xlim(-250, 250)\n",
    "plt.plot(true_vertex,true_vertex,'r',lw=1.0,ls='--')\n",
    "#plt.savefig('x-modelpred-true-kde.pdf')\n",
    "#plt.savefig('x-modelpred-true-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# full\n",
    "plt.figure(figsize=(8,8))\n",
    "true_vertex=data_full['True Y']\n",
    "plt.xlabel('True Y Vertex (cm)')\n",
    "plt.ylabel('Model Y Vertex (cm)')\n",
    "sns.kdeplot(data=data_full,x='True Y',y='Model Predictions',fill=True)\n",
    "plt.ylim(-250, 250)\n",
    "plt.xlim(-250, 250)\n",
    "plt.plot(true_vertex,true_vertex,'r',lw=1.0,ls='--')\n",
    "#plt.savefig('x-modelpred-true-kde.pdf')\n",
    "#plt.savefig('x-modelpred-true-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams.update({'font.size': 17})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#quasi elastic\n",
    "fig, ax = plt.subplots(nrows=1, ncols=2, figsize=(20, 10))\n",
    "true_vertex=data_qe['True Y']\n",
    "true_reco_vertex=reco_qe['True Y'][:len(data_qe)]\n",
    "sns.kdeplot(data=data_qe, x='True Y', y='Model Predictions', fill=True,ax=ax[0])\n",
    "sns.kdeplot(data=reco_qe[:len(data_qe)], x='True Y', y='Reco Y',fill=True,ax=ax[1])\n",
    "\n",
    "ax[0].set(xlabel='True Y Vertex (cm)',ylabel='Model Y Vertex (cm)')\n",
    "ax[1].set(xlabel='True Y Vertex (cm)',ylabel='Reco Y Vertex (cm)')\n",
    "\n",
    "ax[0].set_ylim(-200, 200)\n",
    "ax[0].set_xlim(-200, 200)\n",
    "\n",
    "ax[1].set_xlim(-200, 200)\n",
    "ax[1].set_ylim(-200, 200)\n",
    "\n",
    "ax[0].plot(true_vertex,true_vertex,'r',lw=1.5,ls='--')\n",
    "ax[1].plot(true_reco_vertex,true_reco_vertex,'r',lw=1.5,ls='--')\n",
    "plt.savefig('y-qes-modelpred-true-vs-reco-kde.pdf')\n",
    "plt.savefig('y-qes-modelpred-true-vs-reco-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# resonance\n",
    "fig, ax = plt.subplots(nrows=1, ncols=2, figsize=(20, 10))\n",
    "true_vertex=data_res['True Y']\n",
    "true_reco_vertex=reco_res['True Y'][:len(data_res)]\n",
    "sns.kdeplot(data=data_res, x='True Y', y='Model Predictions', fill=True,ax=ax[0])\n",
    "sns.kdeplot(data=reco_res[:len(data_res)], x='True Y', y='Reco Y',fill=True,ax=ax[1])\n",
    "\n",
    "ax[0].set(xlabel='True Y Vertex (cm)',ylabel='Model Y Vertex (cm)')\n",
    "ax[1].set(xlabel='True Y Vertex (cm)',ylabel='Reco Y Vertex (cm)')\n",
    "\n",
    "ax[0].set_ylim(-200, 200)\n",
    "ax[0].set_xlim(-200, 200)\n",
    "\n",
    "ax[1].set_xlim(-200, 200)\n",
    "ax[1].set_ylim(-200, 200)\n",
    "\n",
    "ax[0].plot(true_vertex,true_vertex,'r',lw=1.5,ls='--')\n",
    "ax[1].plot(true_reco_vertex,true_reco_vertex,'r',lw=1.5,ls='--')\n",
    "plt.savefig('y-res-modelpred-true-vs-reco-kde.pdf')\n",
    "plt.savefig('y-res-modelpred-true-vs-reco-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# deep inelastic\n",
    "fig, ax = plt.subplots(nrows=1, ncols=2, figsize=(20, 10))\n",
    "true_vertex=data_dis['True Y']\n",
    "true_reco_vertex=reco_dis['True Y'][:len(data_dis)]\n",
    "sns.kdeplot(data=data_dis, x='True Y', y='Model Predictions', fill=True,ax=ax[0])\n",
    "sns.kdeplot(data=reco_dis[:len(data_dis)], x='True Y', y='Reco Y',fill=True,ax=ax[1])\n",
    "\n",
    "ax[0].set(xlabel='True Y Vertex (cm)',ylabel='Model Y Vertex (cm)')\n",
    "ax[1].set(xlabel='True Y Vertex (cm)',ylabel='Reco Y Vertex (cm)')\n",
    "\n",
    "ax[0].set_ylim(-200, 200)\n",
    "ax[0].set_xlim(-200, 200)\n",
    "\n",
    "ax[1].set_xlim(-200, 200)\n",
    "ax[1].set_ylim(-200, 200)\n",
    "\n",
    "ax[0].plot(true_vertex,true_vertex,'r',lw=1.5,ls='--')\n",
    "ax[1].plot(true_reco_vertex,true_reco_vertex,'r',lw=1.5,ls='--')\n",
    "plt.savefig('y-dis-modelpred-true-vs-reco-kde.pdf')\n",
    "plt.savefig('y-dis-modelpred-true-vs-reco-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# cc\n",
    "fig, ax = plt.subplots(nrows=1, ncols=2, figsize=(20, 10))\n",
    "true_vertex=data_cc['True Y']\n",
    "true_reco_vertex=reco_cc['True Y'][:len(data_cc)]\n",
    "sns.kdeplot(data=data_cc, x='True Y', y='Model Predictions', fill=True,ax=ax[0])\n",
    "sns.kdeplot(data=reco_cc[:len(data_cc)], x='True Y', y='Reco Y',fill=True,ax=ax[1])\n",
    "\n",
    "ax[0].set(xlabel='True Y Vertex (cm)',ylabel='Model Y Vertex (cm)')\n",
    "ax[1].set(xlabel='True Y Vertex (cm)',ylabel='Reco Y Vertex (cm)')\n",
    "\n",
    "ax[0].set_ylim(-200, 200)\n",
    "ax[0].set_xlim(-200, 200)\n",
    "\n",
    "ax[1].set_xlim(-200, 200)\n",
    "ax[1].set_ylim(-200, 200)\n",
    "\n",
    "ax[0].plot(true_vertex,true_vertex,'r',lw=1.5,ls='--')\n",
    "ax[1].plot(true_reco_vertex,true_reco_vertex,'r',lw=1.5,ls='--')\n",
    "plt.savefig('y-cc-modelpred-true-vs-reco-kde.pdf')\n",
    "plt.savefig('y-cc-modelpred-true-vs-reco-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# nc\n",
    "fig, ax = plt.subplots(nrows=1, ncols=2, figsize=(20, 10))\n",
    "true_vertex=data_nc['True Y']\n",
    "true_reco_vertex=reco_nc['True Y'][:len(data_nc)]\n",
    "sns.kdeplot(data=data_nc, x='True Y', y='Model Predictions', fill=True,ax=ax[0])\n",
    "sns.kdeplot(data=reco_nc[:len(data_nc)], x='True Y', y='Reco Y',fill=True,ax=ax[1])\n",
    "\n",
    "ax[0].set(xlabel='True Y Vertex (cm)',ylabel='Model Y Vertex (cm)')\n",
    "ax[1].set(xlabel='True Y Vertex (cm)',ylabel='Reco Y Vertex (cm)')\n",
    "\n",
    "ax[0].set_ylim(-200, 200)\n",
    "ax[0].set_xlim(-200, 200)\n",
    "\n",
    "ax[1].set_xlim(-200, 200)\n",
    "ax[1].set_ylim(-200, 200)\n",
    "\n",
    "ax[0].plot(true_vertex,true_vertex,'r',lw=1.5,ls='--')\n",
    "ax[1].plot(true_reco_vertex,true_reco_vertex,'r',lw=1.5,ls='--')\n",
    "plt.savefig('y-nc-modelpred-true-vs-reco-kde.pdf')\n",
    "plt.savefig('y-nc-modelpred-true-vs-reco-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# full\n",
    "fig, ax = plt.subplots(nrows=1, ncols=2, figsize=(20, 10))\n",
    "true_vertex=data_full['True Y']\n",
    "true_reco_vertex=reco_full['True Y'][:len(data_full)]\n",
    "sns.kdeplot(data=data_full, x='True Y', y='Model Predictions', fill=True,ax=ax[0])\n",
    "sns.kdeplot(data=reco_full[:len(data_full)], x='True Y', y='Reco Y',fill=True,ax=ax[1])\n",
    "\n",
    "ax[0].set(xlabel='True Y Vertex (cm)',ylabel='Model Y Vertex (cm)')\n",
    "ax[1].set(xlabel='True Y Vertex (cm)',ylabel='Reco Y Vertex (cm)')\n",
    "\n",
    "ax[0].set_ylim(-200, 200)\n",
    "ax[0].set_xlim(-200, 200)\n",
    "\n",
    "ax[1].set_xlim(-200, 200)\n",
    "ax[1].set_ylim(-200, 200)\n",
    "\n",
    "ax[0].plot(true_vertex,true_vertex,'r',lw=1.5,ls='--')\n",
    "ax[1].plot(true_reco_vertex,true_reco_vertex,'r',lw=1.5,ls='--')\n",
    "plt.savefig('y-full-modelpred-true-vs-reco-kde.pdf')\n",
    "plt.savefig('y-full-modelpred-true-vs-reco-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "##### Delta Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# quasi elastic\n",
    "plt.figure(figsize=(5,10))\n",
    "plt.title('Quasielastic')\n",
    "plt.xlabel('Difference Y True (cm)')\n",
    "plt.ylabel('Count')\n",
    "qe_delta_model=data_qe['True Y']-data_qe['Model Predictions']\n",
    "qe_delta_reco=reco_qe['True Y'][:len(qe_delta_model)]-reco_qe['Reco Y'][:len(qe_delta_model)]\n",
    "qe_pred_mean=np.mean(qe_delta_model) # arithmetic mean of model predictions\n",
    "qe_reco_mean=np.mean(qe_delta_reco)\n",
    "qe_pred_rms=np.sqrt(np.absolute(np.mean(qe_delta_model))) # square root of the arithmetic \n",
    "qe_reco_rms=np.sqrt(np.absolute(np.mean(qe_delta_reco)))\n",
    "sns.histplot(data=qe_delta_model, element='step', fill=False,legend=True)\n",
    "sns.histplot(data=qe_delta_reco, element='step', fill=False,legend=True)\n",
    "#plt.ylim(0, 3500)\n",
    "plt.xlim(-150, 150)\n",
    "textstr = '\\n'.join((\n",
    "    r'Model Mean=%.3f' % (qe_pred_mean, ),\n",
    "    r'Model RMS=%.3f' % (qe_pred_rms, ),\n",
    "    r'Reco Mean=%.2f' % (qe_reco_mean, ),\n",
    "    r'Reco RMS=%.3f' % (qe_reco_rms, )))\n",
    "plt.legend(['Model Predictions','Reco Y'])\n",
    "plt.text(36, 2835, textstr,fontsize=10, verticalalignment='top', bbox=dict(facecolor='none', edgecolor='grey'))\n",
    "plt.savefig('y-qes-diff-reco-true.pdf',fontsize=10)\n",
    "plt.savefig('y-qes-diff-reco-true.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# resonance\n",
    "plt.figure(figsize=(5,10))\n",
    "plt.title('Resonance State')\n",
    "plt.xlabel('Difference Y True (cm)')\n",
    "plt.ylabel('Count')\n",
    "res_delta_model=data_res['True Y']-data_res['Model Predictions']\n",
    "res_delta_reco=reco_res['True Y'][:len(res_delta_model)]-reco_res['Reco Y'][:len(res_delta_model)]\n",
    "res_pred_mean=np.mean(res_delta_model) # arithmetic mean of model predictions\n",
    "res_reco_mean=np.mean(res_delta_reco)\n",
    "res_pred_rms=np.sqrt(np.absolute(np.mean(res_delta_model))) # square root of the arithmetic \n",
    "res_reco_rms=np.sqrt(np.absolute(np.mean(res_delta_reco)))\n",
    "sns.histplot(data=res_delta_model, element='step', fill=False,legend=True)\n",
    "sns.histplot(data=res_delta_reco, element='step', fill=False,legend=True)\n",
    "#plt.ylim(0, 3500)\n",
    "plt.xlim(-150, 150)\n",
    "textstr = '\\n'.join((\n",
    "    r'Model Mean=%.3f' % (res_pred_mean, ),\n",
    "    r'Model RMS=%.3f' % (res_pred_rms, ),\n",
    "    r'Reco Mean=%.2f' % (res_reco_mean, ),\n",
    "    r'Reco RMS=%.3f' % (res_reco_rms, )))\n",
    "plt.legend(['Model Predictions','Reco Y'])\n",
    "plt.text(36, 4055, textstr,fontsize=10, verticalalignment='top', bbox=dict(facecolor='none', edgecolor='grey'))\n",
    "plt.savefig('y-res-diff-reco-true.pdf',fontsize=10)\n",
    "plt.savefig('y-res-diff-reco-true.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# deep inelastic\n",
    "plt.figure(figsize=(5,10))\n",
    "plt.title('Deep Inelastic Scattering')\n",
    "plt.xlabel('Difference Y True (cm)')\n",
    "plt.ylabel('Count')\n",
    "dis_delta_model=data_dis['True Y']-data_dis['Model Predictions']\n",
    "dis_delta_reco=reco_dis['True Y'][:len(dis_delta_model)]-reco_dis['Reco Y'][:len(dis_delta_model)]\n",
    "dis_pred_mean=np.mean(dis_delta_model) # arithmetic mean of model predictions\n",
    "dis_reco_mean=np.mean(dis_delta_reco)\n",
    "dis_pred_rms=np.sqrt(np.absolute(np.mean(dis_delta_model))) # square root of the arithmetic \n",
    "dis_reco_rms=np.sqrt(np.absolute(np.mean(dis_delta_reco)))\n",
    "sns.histplot(data=dis_delta_model, element='step', fill=False,legend=True)\n",
    "sns.histplot(data=dis_delta_reco, element='step', fill=False,legend=True)\n",
    "#plt.ylim(0, 3500)\n",
    "plt.xlim(-150, 150)\n",
    "textstr = '\\n'.join((\n",
    "    r'Model Mean=%.3f' % (dis_pred_mean, ),\n",
    "    r'Model RMS=%.3f' % (dis_pred_rms, ),\n",
    "    r'Reco Mean=%.2f' % (dis_reco_mean, ),\n",
    "    r'Reco RMS=%.3f' % (dis_reco_rms, )))\n",
    "plt.legend(['Model Predictions','Reco Y'])\n",
    "plt.text(36, 4095, textstr,fontsize=10, verticalalignment='top', bbox=dict(facecolor='none', edgecolor='grey'))\n",
    "plt.savefig('y-dis-diff-reco-true.pdf',fontsize=10)\n",
    "plt.savefig('y-dis-diff-reco-true.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# cc\n",
    "plt.figure(figsize=(5,10))\n",
    "plt.title('Charged-Current')\n",
    "plt.xlabel('Difference Y True (cm)')\n",
    "plt.ylabel('Count')\n",
    "cc_delta_model=data_cc['True Y']-data_cc['Model Predictions']\n",
    "cc_delta_reco=reco_cc['True Y'][:len(cc_delta_model)]-reco_cc['Reco Y'][:len(cc_delta_model)]\n",
    "cc_pred_mean=np.mean(cc_delta_model) # arithmetic mean of model predictions\n",
    "cc_reco_mean=np.mean(cc_delta_reco)\n",
    "cc_pred_rms=np.sqrt(np.absolute(np.mean(cc_delta_model))) # square root of the arithmetic \n",
    "cc_reco_rms=np.sqrt(np.absolute(np.mean(cc_delta_reco)))\n",
    "sns.histplot(data=cc_delta_model, element='step', fill=False,legend=True)\n",
    "sns.histplot(data=cc_delta_reco, element='step', fill=False,legend=True)\n",
    "#plt.ylim(0, 5500)\n",
    "plt.xlim(-150, 150)\n",
    "textstr = '\\n'.join((\n",
    "    r'Model Mean=%.3f' % (cc_pred_mean, ),\n",
    "    r'Model RMS=%.3f' % (cc_pred_rms, ),\n",
    "    r'Reco Mean=%.2f' % (cc_reco_mean, ),\n",
    "    r'Reco RMS=%.3f' % (cc_reco_rms, )))\n",
    "plt.legend(['Model Predictions','Reco Y'])\n",
    "plt.text(36, 6125, textstr,fontsize=10, verticalalignment='top', bbox=dict(facecolor='none', edgecolor='grey'))\n",
    "plt.savefig('y-cc-diff-reco-true.pdf',fontsize=10)\n",
    "plt.savefig('y-cc-diff-reco-true.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# nc\n",
    "plt.figure(figsize=(5,10))\n",
    "plt.title('Neutral-Current')\n",
    "plt.xlabel('Difference Y True (cm)')\n",
    "plt.ylabel('Count')\n",
    "nc_delta_model=data_nc['True Y']-data_nc['Model Predictions']\n",
    "nc_delta_reco=reco_nc['True Y'][:len(nc_delta_model)]-reco_nc['Reco Y'][:len(nc_delta_model)]\n",
    "nc_pred_mean=np.mean(nc_delta_model) # arithmetic mean of model predictions\n",
    "nc_reco_mean=np.mean(nc_delta_reco)\n",
    "nc_pred_rms=np.sqrt(np.absolute(np.mean(nc_delta_model))) # square root of the arithmetic \n",
    "nc_reco_rms=np.sqrt(np.absolute(np.mean(nc_delta_reco)))\n",
    "sns.histplot(data=nc_delta_model, element='step', fill=False,legend=True)\n",
    "sns.histplot(data=nc_delta_reco, element='step', fill=False,legend=True)\n",
    "#plt.ylim(0, 3500)\n",
    "plt.xlim(-150, 150)\n",
    "textstr = '\\n'.join((\n",
    "    r'Model Mean=%.3f' % (nc_pred_mean, ),\n",
    "    r'Model RMS=%.3f' % (nc_pred_rms, ),\n",
    "    r'Reco Mean=%.2f' % (nc_reco_mean, ),\n",
    "    r'Reco RMS=%.3f' % (nc_reco_rms, )))\n",
    "plt.legend(['Model Predictions','Reco Y'])\n",
    "plt.text(36, 5825, textstr,fontsize=10, verticalalignment='top', bbox=dict(facecolor='none', edgecolor='grey'))\n",
    "plt.savefig('y-nc-diff-reco-true.pdf',fontsize=10)\n",
    "plt.savefig('y-nc-diff-reco-true.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Overall Dataset\n",
    "plt.figure(figsize=(5,10))\n",
    "plt.title('Overall Dataset')\n",
    "plt.xlabel('Difference Y True (cm)')\n",
    "plt.ylabel('Count')\n",
    "full_delta_model=data_full['True Y']-data_full['Model Predictions']\n",
    "full_delta_reco=reco_full['True Y'][:len(full_delta_model)]-reco_full['Reco Y'][:len(full_delta_model)]\n",
    "full_pred_mean=np.mean(full_delta_model) # arithmetic mean of model predictions\n",
    "full_reco_mean=np.mean(full_delta_reco)\n",
    "full_pred_rms=np.sqrt(np.absolute(np.mean(full_delta_model))) # square root of the arithmetic \n",
    "full_reco_rms=np.sqrt(np.absolute(np.mean(full_delta_reco)))\n",
    "sns.histplot(data=res_delta_model, element='step', fill=False,legend=True)\n",
    "sns.histplot(data=res_delta_reco, element='step', fill=False,legend=True)\n",
    "#plt.ylim(0, 3500)\n",
    "plt.xlim(-300, 300)\n",
    "textstr = '\\n'.join((\n",
    "    r'Model Mean=%.3f' % (full_pred_mean, ),\n",
    "    r'Model RMS=%.3f' % (full_pred_rms, ),\n",
    "    r'Reco Mean=%.2f' % (full_reco_mean, ),\n",
    "    r'Reco RMS=%.3f' % (full_reco_rms, )))\n",
    "plt.legend(['Model Predictions','Reco Y'])\n",
    "plt.text(70, 4055, textstr,fontsize=10, verticalalignment='top', bbox=dict(facecolor='none', edgecolor='grey'))\n",
    "plt.savefig('y-full-diff-reco-true.pdf',fontsize=10)\n",
    "plt.savefig('y-full-diff-reco-true.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Images/results/x-plots/z-model-pred-plotter.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## RegCNN Model Prediction Results (Z-Axis)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "##### Read Data from CSV"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import h5py\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_dir='D:\\\\research_data\\\\thesis\\\\model-results\\\\data\\\\z\\\\'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_qe_dir=data_dir+'z_model_predictions_qe.csv'\n",
    "data_res_dir=data_dir+'z_model_predictions_res.csv'\n",
    "data_dis_dir=data_dir+'z_model_predictions_dis.csv'\n",
    "data_cc_dir=data_dir+'z_model_predictions_cc.csv'\n",
    "data_nc_dir=data_dir+'z_model_predictions_nc.csv'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "reco_qe_dir=data_dir+'z_reco_qe.csv'\n",
    "reco_res_dir=data_dir+'z_reco_res.csv'\n",
    "reco_dis_dir=data_dir+'z_reco_dis.csv'\n",
    "reco_cc_dir=data_dir+'z_reco_cc.csv'\n",
    "reco_nc_dir=data_dir+'z_reco_nc.csv'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "reco_qe=pd.read_csv(reco_qe_dir,header=None)\n",
    "reco_qe.columns=['True Z','Reco Z']\n",
    "reco_res=pd.read_csv(reco_res_dir,header=None)\n",
    "reco_res.columns=['True Z','Reco Z']\n",
    "reco_dis=pd.read_csv(reco_dis_dir,header=None)\n",
    "reco_dis.columns=['True Z','Reco Z']\n",
    "reco_cc=pd.read_csv(reco_cc_dir,header=None)\n",
    "reco_cc.columns=['True Z','Reco Z']\n",
    "reco_nc=pd.read_csv(reco_nc_dir,header=None)\n",
    "reco_nc.columns=['True Z','Reco Z']\n",
    "reco_full=pd.concat([reco_cc,reco_nc],axis=0)\n",
    "reco_full.columns=['True Z','Reco Z']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_qe=pd.read_csv(data_qe_dir,header=None)\n",
    "data_qe.columns=['True Z','Model Predictions','Reco Z']\n",
    "data_res=pd.read_csv(data_res_dir,header=None)\n",
    "data_res.columns=['True Z','Model Predictions','Reco Z']\n",
    "data_dis=pd.read_csv(data_dis_dir,header=None)\n",
    "data_dis.columns=['True Z','Model Predictions','Reco Z']\n",
    "data_cc=pd.read_csv(data_cc_dir,header=None)\n",
    "data_cc.columns=['True Z','Model Predictions','Reco Z']\n",
    "data_nc=pd.read_csv(data_nc_dir,header=None)\n",
    "data_nc.columns=['True Z','Model Predictions','Reco Z']\n",
    "data_full=pd.concat([data_cc,data_nc],axis=0)\n",
    "data_full.columns=['True Z','Model Predictions','Reco Z']"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plot Data"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "##### Density Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# quasi-elastic\n",
    "plt.figure(figsize=(8,8))\n",
    "true_vertex=data_qe['True Z']\n",
    "plt.xlabel('True Z Vertex (cm)')\n",
    "plt.ylabel('Model Z Vertex (cm)')\n",
    "sns.kdeplot(data=data_qe,x='True Z',y='Model Predictions',fill=True)\n",
    "plt.ylim(0, 1600)\n",
    "plt.xlim(0, 1600)\n",
    "plt.plot(true_vertex,true_vertex,'r',lw=1.0,ls='--')\n",
    "#plt.savefig('x-modelpred-true-kde.pdf')\n",
    "#plt.savefig('x-modelpred-true-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# resonance\n",
    "plt.figure(figsize=(8,8))\n",
    "true_vertex=data_res['True Z']\n",
    "plt.xlabel('True Z Vertex (cm)')\n",
    "plt.ylabel('Model Z Vertex (cm)')\n",
    "sns.kdeplot(data=data_res,x='True Z',y='Model Predictions',fill=True)\n",
    "plt.ylim(0, 1600)\n",
    "plt.xlim(0, 1600)\n",
    "plt.plot(true_vertex,true_vertex,'r',lw=1.0,ls='--')\n",
    "#plt.savefig('x-modelpred-true-kde.pdf')\n",
    "#plt.savefig('x-modelpred-true-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# deep in-elastic\n",
    "plt.figure(figsize=(8,8))\n",
    "true_vertex=data_dis['True Z']\n",
    "plt.xlabel('True Z Vertex (cm)')\n",
    "plt.ylabel('Model Z Vertex (cm)')\n",
    "sns.kdeplot(data=data_dis,x='True Z',y='Model Predictions',fill=True)\n",
    "plt.ylim(0, 1600)\n",
    "plt.xlim(0, 1600)\n",
    "plt.plot(true_vertex,true_vertex,'r',lw=1.0,ls='--')\n",
    "#plt.savefig('x-modelpred-true-kde.pdf')\n",
    "#plt.savefig('x-modelpred-true-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# cc\n",
    "plt.figure(figsize=(8,8))\n",
    "true_vertex=data_cc['True Z']\n",
    "plt.xlabel('True Z Vertex (cm)')\n",
    "plt.ylabel('Model Z Vertex (cm)')\n",
    "sns.kdeplot(data=data_cc,x='True Z',y='Model Predictions',fill=True)\n",
    "plt.ylim(0, 1600)\n",
    "plt.xlim(0, 1600)\n",
    "plt.plot(true_vertex,true_vertex,'r',lw=1.0,ls='--')\n",
    "#plt.savefig('x-modelpred-true-kde.pdf')\n",
    "#plt.savefig('x-modelpred-true-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# cc\n",
    "plt.figure(figsize=(8,8))\n",
    "true_vertex=data_nc['True Z']\n",
    "plt.xlabel('True Z Vertex (cm)')\n",
    "plt.ylabel('Model Z Vertex (cm)')\n",
    "sns.kdeplot(data=data_nc,x='True Z',y='Model Predictions',fill=True)\n",
    "plt.ylim(0, 1600)\n",
    "plt.xlim(0, 1600)\n",
    "plt.plot(true_vertex,true_vertex,'r',lw=1.0,ls='--')\n",
    "#plt.savefig('x-modelpred-true-kde.pdf')\n",
    "#plt.savefig('x-modelpred-true-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# full\n",
    "plt.figure(figsize=(8,8))\n",
    "true_vertex=data_full['True Z']\n",
    "plt.xlabel('True Z Vertex (cm)')\n",
    "plt.ylabel('Model Z Vertex (cm)')\n",
    "sns.kdeplot(data=data_full,x='True Z',y='Model Predictions',fill=True)\n",
    "plt.ylim(0, 1600)\n",
    "plt.xlim(0, 1600)\n",
    "plt.plot(true_vertex,true_vertex,'r',lw=1.0,ls='--')\n",
    "#plt.savefig('x-modelpred-true-kde.pdf')\n",
    "#plt.savefig('x-modelpred-true-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams.update({'font.size': 17})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "#quasi elastic\n",
    "fig, ax = plt.subplots(nrows=1, ncols=2, figsize=(20, 10))\n",
    "true_vertex=data_qe['True Z']\n",
    "true_reco_vertex=reco_qe['True Z'][:len(data_qe)]\n",
    "sns.kdeplot(data=data_qe, x='True Z', y='Model Predictions', fill=True,ax=ax[0])\n",
    "sns.kdeplot(data=reco_qe[:len(data_qe)], x='True Z', y='Reco Z',fill=True,ax=ax[1])\n",
    "\n",
    "ax[0].set(xlabel='True Z Vertex (cm)',ylabel='Model Z Vertex (cm)')\n",
    "ax[1].set(xlabel='True Z Vertex (cm)',ylabel='Reco Z Vertex (cm)')\n",
    "\n",
    "ax[0].set_ylim(0, 1600)\n",
    "ax[0].set_xlim(0, 1600)\n",
    "\n",
    "ax[1].set_xlim(0, 1600)\n",
    "ax[1].set_ylim(0, 1600)\n",
    "\n",
    "ax[0].plot(true_vertex,true_vertex,'r',lw=1.5,ls='--')\n",
    "ax[1].plot(true_reco_vertex,true_reco_vertex,'r',lw=1.5,ls='--')\n",
    "plt.savefig('z-qes-modelpred-true-vs-reco-kde.pdf')\n",
    "plt.savefig('z-qes-modelpred-true-vs-reco-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# resonance\n",
    "fig, ax = plt.subplots(nrows=1, ncols=2, figsize=(20, 10))\n",
    "true_vertex=data_res['True Z']\n",
    "true_reco_vertex=reco_res['True Z'][:len(data_res)]\n",
    "sns.kdeplot(data=data_res, x='True Z', y='Model Predictions', fill=True,ax=ax[0])\n",
    "sns.kdeplot(data=reco_res[:len(data_res)], x='True Z', y='Reco Z',fill=True,ax=ax[1])\n",
    "\n",
    "ax[0].set(xlabel='True Z Vertex (cm)',ylabel='Model Z Vertex (cm)')\n",
    "ax[1].set(xlabel='True Z Vertex (cm)',ylabel='Reco Z Vertex (cm)')\n",
    "\n",
    "ax[0].set_ylim(0, 1600)\n",
    "ax[0].set_xlim(0, 1600)\n",
    "\n",
    "ax[1].set_xlim(0, 1600)\n",
    "ax[1].set_ylim(0, 1600)\n",
    "\n",
    "ax[0].plot(true_vertex,true_vertex,'r',lw=1.5,ls='--')\n",
    "ax[1].plot(true_reco_vertex,true_reco_vertex,'r',lw=1.5,ls='--')\n",
    "plt.savefig('z-res-modelpred-true-vs-reco-kde.pdf')\n",
    "plt.savefig('z-res-modelpred-true-vs-reco-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# deep inelastic\n",
    "fig, ax = plt.subplots(nrows=1, ncols=2, figsize=(20, 10))\n",
    "true_vertex=data_dis['True Z']\n",
    "true_reco_vertex=reco_dis['True Z'][:len(data_dis)]\n",
    "sns.kdeplot(data=data_dis, x='True Z', y='Model Predictions', fill=True,ax=ax[0])\n",
    "sns.kdeplot(data=reco_dis[:len(data_dis)], x='True Z', y='Reco Z',fill=True,ax=ax[1])\n",
    "\n",
    "ax[0].set(xlabel='True Z Vertex (cm)',ylabel='Model Z Vertex (cm)')\n",
    "ax[1].set(xlabel='True Z Vertex (cm)',ylabel='Reco Z Vertex (cm)')\n",
    "\n",
    "ax[0].set_ylim(0, 1600)\n",
    "ax[0].set_xlim(0, 1600)\n",
    "\n",
    "ax[1].set_xlim(0, 1600)\n",
    "ax[1].set_ylim(0, 1600)\n",
    "\n",
    "ax[0].plot(true_vertex,true_vertex,'r',lw=1.5,ls='--')\n",
    "ax[1].plot(true_reco_vertex,true_reco_vertex,'r',lw=1.5,ls='--')\n",
    "plt.savefig('z-dis-modelpred-true-vs-reco-kde.pdf')\n",
    "plt.savefig('z-dis-modelpred-true-vs-reco-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# cc\n",
    "fig, ax = plt.subplots(nrows=1, ncols=2, figsize=(20, 10))\n",
    "true_vertex=data_cc['True Z']\n",
    "true_reco_vertex=reco_cc['True Z'][:len(data_cc)]\n",
    "sns.kdeplot(data=data_cc, x='True Z', y='Model Predictions', fill=True,ax=ax[0])\n",
    "sns.kdeplot(data=reco_cc[:len(data_cc)], x='True Z', y='Reco Z',fill=True,ax=ax[1])\n",
    "\n",
    "ax[0].set(xlabel='True Z Vertex (cm)',ylabel='Model Z Vertex (cm)')\n",
    "ax[1].set(xlabel='True Z Vertex (cm)',ylabel='Reco Z Vertex (cm)')\n",
    "\n",
    "ax[0].set_ylim(0, 1600)\n",
    "ax[0].set_xlim(0, 1600)\n",
    "\n",
    "ax[1].set_xlim(0, 1600)\n",
    "ax[1].set_ylim(0, 1600)\n",
    "\n",
    "ax[0].plot(true_vertex,true_vertex,'r',lw=1.5,ls='--')\n",
    "ax[1].plot(true_reco_vertex,true_reco_vertex,'r',lw=1.5,ls='--')\n",
    "plt.savefig('z-cc-modelpred-true-vs-reco-kde.pdf')\n",
    "plt.savefig('z-cc-modelpred-true-vs-reco-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# nc\n",
    "fig, ax = plt.subplots(nrows=1, ncols=2, figsize=(20, 10))\n",
    "true_vertex=data_nc['True Z']\n",
    "true_reco_vertex=reco_nc['True Z'][:len(data_nc)]\n",
    "sns.kdeplot(data=data_nc, x='True Z', y='Model Predictions', fill=True,ax=ax[0])\n",
    "sns.kdeplot(data=reco_nc[:len(data_nc)], x='True Z', y='Reco Z',fill=True,ax=ax[1])\n",
    "\n",
    "ax[0].set(xlabel='True Z Vertex (cm)',ylabel='Model Z Vertex (cm)')\n",
    "ax[1].set(xlabel='True Z Vertex (cm)',ylabel='Reco Z Vertex (cm)')\n",
    "\n",
    "ax[0].set_ylim(0, 1600)\n",
    "ax[0].set_xlim(0, 1600)\n",
    "\n",
    "ax[1].set_xlim(0, 1600)\n",
    "ax[1].set_ylim(0, 1600)\n",
    "\n",
    "ax[0].plot(true_vertex,true_vertex,'r',lw=1.5,ls='--')\n",
    "ax[1].plot(true_reco_vertex,true_reco_vertex,'r',lw=1.5,ls='--')\n",
    "plt.savefig('z-nc-modelpred-true-vs-reco-kde.pdf')\n",
    "plt.savefig('z-nc-modelpred-true-vs-reco-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# full\n",
    "fig, ax = plt.subplots(nrows=1, ncols=2, figsize=(20, 10))\n",
    "true_vertex=data_full['True Z']\n",
    "true_reco_vertex=reco_full['True Z'][:len(data_full)]\n",
    "sns.kdeplot(data=data_full, x='True Z', y='Model Predictions', fill=True,ax=ax[0])\n",
    "sns.kdeplot(data=reco_full[:len(data_full)], x='True Z', y='Reco Z',fill=True,ax=ax[1])\n",
    "\n",
    "ax[0].set(xlabel='True Z Vertex (cm)',ylabel='Model Z Vertex (cm)')\n",
    "ax[1].set(xlabel='True Z Vertex (cm)',ylabel='Reco Z Vertex (cm)')\n",
    "\n",
    "ax[0].set_ylim(0, 1600)\n",
    "ax[0].set_xlim(0, 1600)\n",
    "\n",
    "ax[1].set_xlim(0, 1600)\n",
    "ax[1].set_ylim(0, 1600)\n",
    "\n",
    "ax[0].plot(true_vertex,true_vertex,'r',lw=1.5,ls='--')\n",
    "ax[1].plot(true_reco_vertex,true_reco_vertex,'r',lw=1.5,ls='--')\n",
    "plt.savefig('z-full-modelpred-true-vs-reco-kde.pdf')\n",
    "plt.savefig('z-full-modelpred-true-vs-reco-kde.png',dpi=600)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "##### Delta Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# quasi elastic\n",
    "plt.figure(figsize=(5,10))\n",
    "plt.title('Quasielastic')\n",
    "plt.xlabel('Difference Z True (cm)')\n",
    "plt.ylabel('Count')\n",
    "qe_delta_model=data_qe['True Z']-data_qe['Model Predictions']\n",
    "qe_delta_reco=reco_qe['True Z'][:len(qe_delta_model)]-reco_qe['Reco Z'][:len(qe_delta_model)]\n",
    "qe_pred_mean=np.mean(qe_delta_model) # arithmetic mean of model predictions\n",
    "qe_reco_mean=np.mean(qe_delta_reco)\n",
    "qe_pred_rms=np.sqrt(np.absolute(np.mean(qe_delta_model))) # square root of the arithmetic \n",
    "qe_reco_rms=np.sqrt(np.absolute(np.mean(qe_delta_reco)))\n",
    "sns.histplot(data=qe_delta_model, element='step', fill=False,legend=True)\n",
    "sns.histplot(data=qe_delta_reco, element='step', fill=False,legend=True)\n",
    "#plt.ylim(0, 3500)\n",
    "plt.xlim(-250, 250)\n",
    "textstr = '\\n'.join((\n",
    "    r'Model Mean=%.3f' % (qe_pred_mean, ),\n",
    "    r'Model RMS=%.3f' % (qe_pred_rms, ),\n",
    "    r'Reco Mean=%.2f' % (qe_reco_mean, ),\n",
    "    r'Reco RMS=%.3f' % (qe_reco_rms, )))\n",
    "plt.legend(['Model Predictions','Reco Z'])\n",
    "plt.text(59, 6680, textstr,fontsize=10, verticalalignment='top', bbox=dict(facecolor='none', edgecolor='grey'))\n",
    "plt.savefig('z-qes-diff-reco-true.pdf',fontsize=10)\n",
    "plt.savefig('z-qes-diff-reco-true.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# resonance\n",
    "plt.figure(figsize=(5,10))\n",
    "plt.title('Resonance State')\n",
    "plt.xlabel('Difference Z True (cm)')\n",
    "plt.ylabel('Count')\n",
    "res_delta_model=data_res['True Z']-data_res['Model Predictions']\n",
    "res_delta_reco=reco_res['True Z'][:len(res_delta_model)]-reco_res['Reco Z'][:len(res_delta_model)]\n",
    "res_pred_mean=np.mean(res_delta_model) # arithmetic mean of model predictions\n",
    "res_reco_mean=np.mean(res_delta_reco)\n",
    "res_pred_rms=np.sqrt(np.absolute(np.mean(res_delta_model))) # square root of the arithmetic \n",
    "res_reco_rms=np.sqrt(np.absolute(np.mean(res_delta_reco)))\n",
    "sns.histplot(data=res_delta_model, element='step', fill=False,legend=True)\n",
    "sns.histplot(data=res_delta_reco, element='step', fill=False,legend=True)\n",
    "#plt.ylim(0, 3500)\n",
    "plt.xlim(-250, 250)\n",
    "textstr = '\\n'.join((\n",
    "    r'Model Mean=%.3f' % (res_pred_mean, ),\n",
    "    r'Model RMS=%.3f' % (res_pred_rms, ),\n",
    "    r'Reco Mean=%.2f' % (res_reco_mean, ),\n",
    "    r'Reco RMS=%.3f' % (res_reco_rms, )))\n",
    "plt.legend(['Model Predictions','Reco Z'])\n",
    "plt.text(59, 8755, textstr,fontsize=10, verticalalignment='top', bbox=dict(facecolor='none', edgecolor='grey'))\n",
    "plt.savefig('z-res-diff-reco-true.pdf',fontsize=10)\n",
    "plt.savefig('z-res-diff-reco-true.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# deep inelastic\n",
    "plt.figure(figsize=(5,10))\n",
    "plt.title('Deep Inelastic Scattering')\n",
    "plt.xlabel('Difference Z True (cm)')\n",
    "plt.ylabel('Count')\n",
    "dis_delta_model=data_dis['True Z']-data_dis['Model Predictions']\n",
    "dis_delta_reco=reco_dis['True Z'][:len(dis_delta_model)]-reco_dis['Reco Z'][:len(dis_delta_model)]\n",
    "dis_pred_mean=np.mean(dis_delta_model) # arithmetic mean of model predictions\n",
    "dis_reco_mean=np.mean(dis_delta_reco)\n",
    "dis_pred_rms=np.sqrt(np.absolute(np.mean(dis_delta_model))) # square root of the arithmetic \n",
    "dis_reco_rms=np.sqrt(np.absolute(np.mean(dis_delta_reco)))\n",
    "sns.histplot(data=dis_delta_model, element='step', fill=False,legend=True)\n",
    "sns.histplot(data=dis_delta_reco, element='step', fill=False,legend=True)\n",
    "#plt.ylim(0, 3500)\n",
    "plt.xlim(-250, 250)\n",
    "textstr = '\\n'.join((\n",
    "    r'Model Mean=%.3f' % (dis_pred_mean, ),\n",
    "    r'Model RMS=%.3f' % (dis_pred_rms, ),\n",
    "    r'Reco Mean=%.2f' % (dis_reco_mean, ),\n",
    "    r'Reco RMS=%.3f' % (dis_reco_rms, )))\n",
    "plt.legend(['Model Predictions','Reco Z'])\n",
    "plt.text(59, 8055, textstr,fontsize=10, verticalalignment='top', bbox=dict(facecolor='none', edgecolor='grey'))\n",
    "#plt.savefig('z-dis-diff-reco-true.pdf',fontsize=10)\n",
    "#plt.savefig('z-dis-diff-reco-true.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# cc\n",
    "plt.figure(figsize=(5,10))\n",
    "plt.title('Charged-Current')\n",
    "plt.xlabel('Difference Z True (cm)')\n",
    "plt.ylabel('Count')\n",
    "cc_delta_model=data_cc['True Z']-data_cc['Model Predictions']\n",
    "cc_delta_reco=reco_cc['True Z'][:len(cc_delta_model)]-reco_cc['Reco Z'][:len(cc_delta_model)]\n",
    "cc_pred_mean=np.mean(cc_delta_model) # arithmetic mean of model predictions\n",
    "cc_reco_mean=np.mean(cc_delta_reco)\n",
    "cc_pred_rms=np.sqrt(np.absolute(np.mean(cc_delta_model))) # square root of the arithmetic \n",
    "cc_reco_rms=np.sqrt(np.absolute(np.mean(cc_delta_reco)))\n",
    "sns.histplot(data=cc_delta_model, element='step', fill=False,legend=True)\n",
    "sns.histplot(data=cc_delta_reco, element='step', fill=False,legend=True)\n",
    "#plt.ylim(0, 5500)\n",
    "plt.xlim(-250, 250)\n",
    "textstr = '\\n'.join((\n",
    "    r'Model Mean=%.3f' % (cc_pred_mean, ),\n",
    "    r'Model RMS=%.3f' % (cc_pred_rms, ),\n",
    "    r'Reco Mean=%.2f' % (cc_reco_mean, ),\n",
    "    r'Reco RMS=%.3f' % (cc_reco_rms, )))\n",
    "plt.legend(['Model Predictions','Reco Z'])\n",
    "plt.text(59, 12905, textstr,fontsize=10, verticalalignment='top', bbox=dict(facecolor='none', edgecolor='grey'))\n",
    "plt.savefig('z-cc-diff-reco-true.pdf',fontsize=10)\n",
    "plt.savefig('z-cc-diff-reco-true.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# nc\n",
    "plt.figure(figsize=(5,10))\n",
    "plt.title('Neutral-Current')\n",
    "plt.xlabel('Difference Z True (cm)')\n",
    "plt.ylabel('Count')\n",
    "nc_delta_model=data_nc['True Z']-data_nc['Model Predictions']\n",
    "nc_delta_reco=reco_nc['True Z'][:len(nc_delta_model)]-reco_nc['Reco Z'][:len(nc_delta_model)]\n",
    "nc_pred_mean=np.mean(nc_delta_model) # arithmetic mean of model predictions\n",
    "nc_reco_mean=np.mean(nc_delta_reco)\n",
    "nc_pred_rms=np.sqrt(np.absolute(np.mean(nc_delta_model))) # square root of the arithmetic \n",
    "nc_reco_rms=np.sqrt(np.absolute(np.mean(nc_delta_reco)))\n",
    "sns.histplot(data=nc_delta_model, element='step', fill=False,legend=True)\n",
    "sns.histplot(data=nc_delta_reco, element='step', fill=False,legend=True)\n",
    "#plt.ylim(0, 3500)\n",
    "plt.xlim(-250, 250)\n",
    "textstr = '\\n'.join((\n",
    "    r'Model Mean=%.3f' % (nc_pred_mean, ),\n",
    "    r'Model RMS=%.3f' % (nc_pred_rms, ),\n",
    "    r'Reco Mean=%.2f' % (nc_reco_mean, ),\n",
    "    r'Reco RMS=%.3f' % (nc_reco_rms, )))\n",
    "plt.legend(['Model Predictions','Reco Z'])\n",
    "plt.text(59, 12250, textstr,fontsize=10, verticalalignment='top', bbox=dict(facecolor='none', edgecolor='grey'))\n",
    "plt.savefig('z-nc-diff-reco-true.pdf',fontsize=10)\n",
    "plt.savefig('z-nc-diff-reco-true.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Overall Dataset\n",
    "plt.figure(figsize=(5,10))\n",
    "plt.title('Overall Dataset')\n",
    "plt.xlabel('Difference Z True (cm)')\n",
    "plt.ylabel('Count')\n",
    "full_delta_model=data_full['True Z']-data_full['Model Predictions']\n",
    "full_delta_reco=reco_full['True Z'][:len(full_delta_model)]-reco_full['Reco Z'][:len(full_delta_model)]\n",
    "full_pred_mean=np.mean(full_delta_model) # arithmetic mean of model predictions\n",
    "full_reco_mean=np.mean(full_delta_reco)\n",
    "full_pred_rms=np.sqrt(np.absolute(np.mean(full_delta_model))) # square root of the arithmetic \n",
    "full_reco_rms=np.sqrt(np.absolute(np.mean(full_delta_reco)))\n",
    "sns.histplot(data=res_delta_model, element='step', fill=False,legend=True)\n",
    "sns.histplot(data=res_delta_reco, element='step', fill=False,legend=True)\n",
    "#plt.ylim(0, 3500)\n",
    "plt.xlim(-300, 300)\n",
    "textstr = '\\n'.join((\n",
    "    r'Model Mean=%.3f' % (full_pred_mean, ),\n",
    "    r'Model RMS=%.3f' % (full_pred_rms, ),\n",
    "    r'Reco Mean=%.2f' % (full_reco_mean, ),\n",
    "    r'Reco RMS=%.3f' % (full_reco_rms, )))\n",
    "plt.legend(['Model Predictions','Reco Z'])\n",
    "plt.text(70, 8760, textstr,fontsize=10, verticalalignment='top', bbox=dict(facecolor='none', edgecolor='grey'))\n",
    "plt.savefig('z-full-diff-reco-true.pdf',fontsize=10)\n",
    "plt.savefig('z-full-diff-reco-true.png',dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

